Towards a consistent perturbation theory at finite temperature

The standard approach to perturbation theory for finite-temperature quantum field theories has several issues, including the appearance of ill-defined on-shell contributions in the real-time formulation, and infrared divergences in massless theories. Earlier studies indicate that these issues all stem from the inconsistent thermal generalisation of the Gell-Mann-Low relation, which forms the foundation of perturbation theory in vacuum. This inconsistency arises from the use of free scattering states in the relation, which are known not to exist in interacting thermal theories. In this work, we propose a generalisation of the Gell-Mann-Low relation for scalar theories based on non-perturbative spectral insights, namely that finite-temperature scattering states can be described by damped but stable particle-like excitations, so-called thermoparticles. The perturbative expansion of this generalised relation gives rise to contributions with exactly the same topology as the standard finite-temperature approach, except that now the propagators appearing in this expansion are not those of a free field but of thermoparticles, which depend on the dynamics of the theory. We demonstrate that thermoparticle perturbation theory resolves the known problems of the standard approach. Furthermore, by comparing imaginary-time calculations at two-loop level with numerical lattice simulations of two-point correlation functions in massive $\phi^{4}$ theory, we explicitly show that this framework gives rise to precise predictions, as in the vacuum case, in stark contrast to the standard approach.

==> anc/Spatial_correlator_data/spatial_am20_g1298_L16_T16.dat <==
0  0.13441556E+01  0.21615397E-02
1  0.93552303E+00  0.20576710E-02
2  0.65349242E+00  0.19708516E-02
3  0.45956740E+00  0.19352137E-02
4  0.32729232E+00  0.19401867E-02
5  0.23958928E+00  0.19612953E-02
6  0.18431994E+00  0.20338872E-02
7  0.15401445E+00  0.21157249E-02
8  0.14409356E+00  0.21863471E-02


==> anc/Spatial_correlator_data/spatial_am20_g1298_L16_T2.dat <==
0  0.13005919E+01  0.19462886E-02
1  0.89419780E+00  0.18920985E-02
2  0.61681873E+00  0.18092909E-02
3  0.42797598E+00  0.17406529E-02
4  0.30114512E+00  0.17490876E-02
5  0.21726399E+00  0.18436462E-02
6  0.16461424E+00  0.20011659E-02
7  0.13502997E+00  0.21464416E-02
8  0.12585335E+00  0.22510133E-02


==> anc/Spatial_correlator_data/spatial_am20_g1298_L16_T4.dat <==
0  0.13351511E+01  0.20087848E-02
1  0.92697987E+00  0.19444460E-02
2  0.64567236E+00  0.19050317E-02
3  0.45227258E+00  0.18235107E-02
4  0.32118536E+00  0.19234316E-02
5  0.23399732E+00  0.19046862E-02
6  0.17908317E+00  0.19973932E-02
7  0.14920824E+00  0.20445103E-02
8  0.13961772E+00  0.20396738E-02


==> anc/Spatial_correlator_data/spatial_am20_g1298_L16_T8.dat <==
0  0.13449700E+01  0.26136782E-02
1  0.93594659E+00  0.25449888E-02
2  0.65343307E+00  0.24466323E-02
3  0.45917450E+00  0.24091680E-02
4  0.32706660E+00  0.24110299E-02
5  0.23912225E+00  0.24268986E-02
6  0.18346721E+00  0.25547961E-02
7  0.15292260E+00  0.26523671E-02
8  0.14317235E+00  0.27142206E-02


==> anc/Temporal_correlator_data/temporalp0_am20_g1298_L16_T16.dat <==
0  0.13447151E+01  0.21579784E-02
1  0.93572322E+00  0.20619944E-02
2  0.65355969E+00  0.19893909E-02
3  0.45925909E+00  0.18606683E-02
4  0.32731827E+00  0.18561369E-02
5  0.23969361E+00  0.19466598E-02
6  0.18451459E+00  0.21191587E-02
7  0.15360684E+00  0.22187882E-02
8  0.14378114E+00  0.23010716E-02


==> anc/Temporal_correlator_data/temporalp0_am20_g1298_L16_T2.dat <==
0  0.35903809E+01  0.13870863E-01
1  0.33501561E+01  0.13762116E-01


==> anc/Temporal_correlator_data/temporalp0_am20_g1298_L16_T4.dat <==
0  0.21166851E+01  0.71181490E-02
1  0.17624938E+01  0.70590083E-02
2  0.16498939E+01  0.72043328E-02


==> anc/Temporal_correlator_data/temporalp0_am20_g1298_L16_T8.dat <==
0  0.14879738E+01  0.48056503E-02
1  0.10886258E+01  0.47591986E-02
2  0.83675456E+00  0.47801861E-02
3  0.69843701E+00  0.47305245E-02
4  0.65479954E+00  0.47698586E-02

